Exploring the Design Space of Aesthetics with the Repertory Grid Technique

By optimizing aesthetics, graph diagrams can be generated that are easier to read and understand. However, the challenge lies in identifying suitable aesthetics. We present a novel approach based on repertory grids to explore the design space of aesthetics systematically. We applied our approach with three independent groups of participants to systematically identify graph aesthetics. In all three cases, we were able to reproduce the aesthetics with positively evaluated influence on readability without any prior knowledge. We also applied our approach to two- and three-dimensional domain-specific software visualizations to demonstrate its versatility. In this case, we were also able to acquire several aesthetics that are relevant for perceiving the visualization.

==> fig/group1/convert.sh <==
#!/bin/bash

rsvg-convert -f png -o 1.png -a -w 2048 graph\ 1.svg
rsvg-convert -f png -o 2.png -a -w 2048 graph\ 2.svg
rsvg-convert -f png -o 3.png -a -w 2048 graph\ 3.svg
rsvg-convert -f png -o 4.png -a -w 2048 graph\ 4.svg
rsvg-convert -f png -o 5.png -a -w 2048 graph\ 5.svg
rsvg-convert -f png -o 6.png -a -w 2048 graph\ 6.svg
rsvg-convert -f png -o 7.png -a -w 2048 graph\ 7.svg
rsvg-convert -f png -o 8.png -a -w 2048 graph\ 8.svg
rsvg-convert -f png -o 9.png -a -w 2048 graph\ 9.svg
rsvg-convert -f png -o 10.png -a -w 2048 graph\ 10.svg
rsvg-convert -f png -o 11.png -a -w 2048 graph\ 11.svg
rsvg-convert -f png -o 12.png -a -w 2048 graph\ 12.svg

convert -crop 2048x1900+0+688 1.png 1cut.png
convert -crop 2048x1900+0+688 2.png 2cut.png
convert -crop 2048x1900+0+688 3.png 3cut.png
convert -crop 2048x1900+0+688 4.png 4cut.png
convert -crop 2048x1900+0+688 5.png 5cut.png
convert -crop 2048x1900+0+688 6.png 6cut.png
convert -crop 2048x1900+0+688 7.png 7cut.png
convert -crop 2048x1900+0+688 8.png 8cut.png
convert -crop 2048x1900+0+688 9.png 9cut.png
convert -crop 2048x1900+0+688 10.png 10cut.png
convert -crop 2048x1900+0+688 11.png 11cut.png
convert -crop 2048x1900+0+688 12.png 12cut.png





==> fig/group2/bash.sh <==
#!/bin/bash
rsvg-convert -f png -o 1.png -a -w 2048 graph\ 1.svg
rsvg-convert -f png -o 2.png -a -w 2048 graph\ 2.svg
rsvg-convert -f png -o 3.png -a -w 2048 graph\ 3.svg
rsvg-convert -f png -o 4.png -a -w 2048 graph\ 4.svg
rsvg-convert -f png -o 5.png -a -w 2048 graph\ 5.svg
rsvg-convert -f png -o 6.png -a -w 2048 graph\ 6.svg
rsvg-convert -f png -o 7.png -a -w 2048 graph\ 7.svg
rsvg-convert -f png -o 8.png -a -w 2048 graph\ 8.svg
rsvg-convert -f png -o 9.png -a -w 2048 graph\ 9.svg
rsvg-convert -f png -o 10.png -a -w 2048 graph\ 10.svg
rsvg-convert -f png -o 11.png -a -w 2048 graph\ 11.svg
rsvg-convert -f png -o 12.png -a -w 2048 graph\ 12.svg




==> fig/group3/bash.sh <==
#!/bin/bash
rsvg-convert -f png -o 1.png -a -w 2048 graph\ 1.svg
rsvg-convert -f png -o 2.png -a -w 2048 graph\ 2.svg
rsvg-convert -f png -o 3.png -a -w 2048 graph\ 3.svg
rsvg-convert -f png -o 4.png -a -w 2048 graph\ 4.svg
rsvg-convert -f png -o 5.png -a -w 2048 graph\ 5.svg
rsvg-convert -f png -o 6.png -a -w 2048 graph\ 6.svg
rsvg-convert -f png -o 7.png -a -w 2048 graph\ 7.svg
rsvg-convert -f png -o 8.png -a -w 2048 graph\ 8.svg
rsvg-convert -f png -o 9.png -a -w 2048 graph\ 9.svg
rsvg-convert -f png -o 10.png -a -w 2048 graph\ 10.svg
rsvg-convert -f png -o 11.png -a -w 2048 graph\ 11.svg
rsvg-convert -f png -o 12.png -a -w 2048 graph\ 12.svg



